Measurement of the H to ZZ branching fraction at 350 GeV and 3 TeV CLIC

In this paper we present results of determination of the statistical precision of Higgs branching fraction measurement, for Higgs decay to ZZ$^\ast$ pairs at 3 TeV and 350 GeV CLIC. Measurements are simulated with the CLIC_ILD detector model, taking into consideration all relevant physics and beam-induced background processes. It is shown that the product of the branching fraction BR(${H\rightarrow\thinspace ZZ^\ast}$) and the Higgs production cross-section can be measured with a relative statistical uncertainty of 3% (18%) at 3 TeV (350 GeV) center-of-mass energy, using semileptonic final states and assuming integrated luminosity of 5 (1) ab$^{-1}$.

==> CLICdpStyle/rootstyle/CLICdpStyle.C <==
#include "TROOT.h"
#include "TStyle.h"
#include "TPad.h"
#include "TLatex.h"
#include "TH1.h"
#include "TLegend.h"
#include "TLegendEntry.h"
#include "TPaveStats.h"
#include "TGraph.h"
#include "TObject.h"

#include<iostream>


Color_t color1 = kBlack;
Color_t color2 = kRed-7;
Color_t color3 = kBlue;
Color_t color4 = kGreen+2;
Color_t color5 = kCyan+1;
Color_t color6 = kRed+2;
Color_t color7 = kOrange;
Color_t color8 = kViolet+2;


void CLICdpLabel(std::string status);
void CLICdpLabel(Double_t x=0.20, Double_t y=0.86, std::string status="work in progress", Color_t color=kBlack);

void CLICdpStyle()
{
  gROOT->SetStyle("Plain"); /*Default white background for all plots*/

  TStyle *clicdpStyle = gROOT->GetStyle("Plain");

  /* set bkg color of all to kWhite: white, but not 0*/
  clicdpStyle->SetCanvasColor(kWhite);
  clicdpStyle->SetFrameFillColor(kWhite);
  clicdpStyle->SetStatColor(kWhite);
  clicdpStyle->SetPadColor(kWhite);
  clicdpStyle->SetFillColor(10);
  clicdpStyle->SetTitleFillColor(kWhite);
  
  
   /* SetPaperSize wants width & height in cm: A4 is 20,26 & US is 20,24*/
   clicdpStyle->SetPaperSize(20, 26); 
   /* No yellow border around histogram*/
   clicdpStyle->SetDrawBorder(0);
   /* remove border of canvas*/
   clicdpStyle->SetCanvasBorderMode(0);
   /* remove border of pads*/
   clicdpStyle->SetPadBorderMode(0);
   clicdpStyle->SetFrameBorderMode(0);
   clicdpStyle->SetLegendBorderSize(0);
  
   /* default text size*/
   clicdpStyle->SetTextSize(0.05);
   clicdpStyle->SetTitleSize(0.07,"xyz");
   clicdpStyle->SetLabelSize(0.06,"xyz");
   /* title offset: distance between given text and axis, here x,y,z*/
   clicdpStyle->SetLabelOffset(0.015,"xyz");
   clicdpStyle->SetTitleOffset(1.2,"yz"); //equivalent to: clicdpStyle->SetTitleYOffset(1.2);
   clicdpStyle->SetTitleOffset(1.0,"x");



   /* Use visible font for all text*/
   int font = 42; 
   clicdpStyle->SetTitleFont(font);
   clicdpStyle->SetTitleFontSize(0.06);
   clicdpStyle->SetStatFont(font);
   clicdpStyle->SetStatFontSize(0.07);
   clicdpStyle->SetTextFont(font);
   clicdpStyle->SetLabelFont(font,"xyz");
   clicdpStyle->SetTitleFont(font,"xyz");
   clicdpStyle->SetTitleBorderSize(0);
   clicdpStyle->SetStatBorderSize(1);
   //clicdpStyle->SetLegendFont(font);

   /* big marker points*/
   clicdpStyle->SetMarkerStyle(1);
   clicdpStyle->SetLineWidth(2);  
   clicdpStyle->SetMarkerSize(1.2);
   /*set palette in 2d histogram to nice and colorful one*/
   clicdpStyle->SetPalette(1,0); 

   /*No title for histograms*/
   clicdpStyle->SetOptTitle(0);
   /* show the errors on the stat box */
   clicdpStyle->SetOptStat(0); 
   /* show errors on fitted parameters*/
   clicdpStyle->SetOptFit(0); 
   /* number of decimals used for errors*/
   clicdpStyle->SetEndErrorSize(5);   

   /* set line width to 2 by default so that histograms are visible when printed small
      idea: emphasize the data, not the frame around*/
   clicdpStyle->SetHistLineWidth(2);
   clicdpStyle->SetFrameLineWidth(2);
   clicdpStyle->SetFuncWidth(2);
   clicdpStyle->SetHistLineColor(kBlack);
   clicdpStyle->SetFuncColor(kRed);
   clicdpStyle->SetLabelColor(kBlack,"xyz");

   //set the margins
   clicdpStyle->SetPadBottomMargin(0.18);
   clicdpStyle->SetPadTopMargin(0.08);
   clicdpStyle->SetPadRightMargin(0.08);
   clicdpStyle->SetPadLeftMargin(0.17);
   
   //set the number of divisions to show
   clicdpStyle->SetNdivisions(506, "xy");
   
   //turn off xy grids
   clicdpStyle->SetPadGridX(0);
   clicdpStyle->SetPadGridY(0);
   
   //set the tick mark style
   clicdpStyle->SetPadTickX(1);
   clicdpStyle->SetPadTickY(1);

   clicdpStyle->SetCanvasDefW(800);
   clicdpStyle->SetCanvasDefH(700);

   gROOT->ForceStyle();
}

/***********************************************************************/
/*                                                                     */
/*       draw legend for 2 histos on the same plot                     */
/*                                                                     */
/***********************************************************************/
void Draw2Legend(TH1 *histo1, 
                 TH1 *histo2,
                 const Char_t *label1, 
                 const Char_t *label2,
                 const Char_t *header="")
{

  Float_t max1 = histo1->GetMaximum();
  Float_t max2 = histo2->GetMaximum();
  if (max1 >= max2) histo1->SetMaximum(max1 * 1.3);
  else histo1->SetMaximum(max2 * 1.3);

  TLegend *legend = new TLegend(0.1436782,0.8072034,0.6408046,0.9851695,NULL,"brNDC");
  legend->SetTextAlign(22);
  legend->SetTextSize(0.1);
  legend->SetTextSize(0.06);
  legend->SetTextFont(42);
  
  TLegendEntry* entry1 = legend->AddEntry(histo1,label1,"LPF");  
  entry1->SetTextColor(histo1->GetLineColor());
  
  TLegendEntry* entry2 = legend->AddEntry(histo2,label2,"LPF");
  entry2->SetTextColor(histo2->GetLineColor());

  if (std::string(header) != "") legend->SetHeader(header); 

  legend->SetFillColor(kWhite); 
  legend->Draw();

  gPad->Update();
}

/***********************************************************************/
/*                                                                     */
/*       draw legend for 7 histos on the same plot                     */
/*                                                                     */
/***********************************************************************/
void Draw7Legend(TGraph *histo1, 
                 TGraph *histo2,
                 TGraph *histo3,
                 TGraph *histo4,
                 TGraph *histo5,
                 TGraph *histo6,
                 TGraph *histo7,
		 const Char_t *label1, 
                 const Char_t *label2,
		 const Char_t *label3, 
                 const Char_t *label4,
		 const Char_t *label5, 
                 const Char_t *label6,
		 const Char_t *label7, 
                 const Char_t *header="")
{

  TLegend *legend = new TLegend(0.006231824,0.3648567,0.8683008,0.9190962,NULL,"brNDC");
  legend->SetTextAlign(12);
  legend->SetTextSize(0.1);
  legend->SetTextSize(0.1);
  legend->SetTextFont(42);
  
  TLegendEntry* entry1 = legend->AddEntry(histo1,label1,"L");  
  entry1->SetTextColor(histo1->GetLineColor());
  
  TLegendEntry* entry2 = legend->AddEntry(histo2,label2,"L");
  entry2->SetTextColor(histo2->GetLineColor());

  TLegendEntry* entry3 = legend->AddEntry(histo3,label3,"L");
  entry3->SetTextColor(histo3->GetLineColor());

  TLegendEntry* entry4 = legend->AddEntry(histo4,label4,"L");
  entry4->SetTextColor(histo4->GetLineColor());

  TLegendEntry* entry5 = legend->AddEntry(histo5,label5,"L");
  entry5->SetTextColor(histo5->GetLineColor());

  TLegendEntry* entry6 = legend->AddEntry(histo6,label6,"L");
  entry6->SetTextColor(histo6->GetLineColor());

  TLegendEntry* entry7 = legend->AddEntry(histo7,label7,"L");
  entry7->SetTextColor(histo7->GetLineColor());

  if (std::string(header) != "") legend->SetHeader(header); 

  legend->SetFillColor(kWhite); 
  legend->Draw();

  gPad->Update();
}

/***********************************************************************/
/*                                                                     */
/*       draw statistics boxes for 2 histos                            */
/*       (needs h2->Draw("sames"))                                     */
/*                                                                     */
/***********************************************************************/
bool Draw2StatsBoxes(TH1 *histo1, TH1 *histo2)
{
  /*Get the stats box and set the right colors*/
  TPaveStats *statsh1 = (TPaveStats*)histo1->GetListOfFunctions()->FindObject("stats");
  if (statsh1 == NULL)
    {
      std::cout<<"\n Could not find statistics box for histo " << histo1->GetName()<<std::endl;
      return false;
    }
  statsh1->SetLineColor(histo1->GetLineColor());
  statsh1->SetTextColor(histo1->GetLineColor());
  statsh1->SetX1NDC(0.72);
  statsh1->SetY1NDC(0.68);
  statsh1->SetX2NDC(0.92);
  statsh1->SetY2NDC(0.92);

  TPaveStats *statsh2 = (TPaveStats*)histo2->GetListOfFunctions()->FindObject("stats");
  if (statsh2 == NULL)
    {
      std::cout<<"\n Could not find statistics box for histo " << histo2->GetName()<<std::endl;
      std::cout<<"You need to call: histo->Draw(\"sames\")"<<std::endl;
      return false;
    }
  statsh2->SetLineColor(histo2->GetLineColor());
  statsh2->SetTextColor(histo2->GetLineColor());

  /*need to move the stats box below the previous one, as by default they are stacked*/
  statsh2->SetX1NDC(0.72);
  statsh2->SetY1NDC(0.44);
  statsh2->SetX2NDC(0.92);
  statsh2->SetY2NDC(0.67);
  statsh2->Draw();
  
  return true;
}


void CLICdpLabel(std::string status){
  CLICdpLabel(0.20,0.86,status,kBlack);
}//end CLICdpLabel



// void CLICdpLabel(Double_t x=0.20, Double_t y=0.86, std::string status="work in progress", Color_t color=kBlack){

//   TLatex l; 
//   l.SetNDC();
//   l.SetTextFont(42);
//   l.SetTextColor(color);
//   l.SetTextSize(0.05);

//   std::string label = std::string("CLICdp ");
//   l.DrawLatex(x,y,label.c_str());

//   TLatex l2; 
//   l2.SetNDC();
//   l2.SetTextFont(42);
//   l2.SetTextColor(color);
//   l2.SetTextSize(0.035);

//   double dy = l2.GetTextSize()+0.005;

//   l2.DrawLatex(x,y-dy,status.c_str());

//   return;
// }//end CLICdpLabel


void CLICdpLabel(Double_t x, Double_t y, std::string status, Color_t color){

  TLatex l; 
  l.SetNDC();
  l.SetTextFont(42);
  l.SetTextColor(color);
  l.SetTextSize(0.05);

  std::string label = std::string("CLICdp ");
  l.DrawLatex(x,y,label.c_str());

  TLatex l2; 
  l2.SetNDC();
  l2.SetTextFont(42);
  l2.SetTextColor(color);
  l2.SetTextSize(0.035);

  //double dx = l2.GetTextSize()+0.005;
  double dx = 0.4*l.GetTextSize()*label.length();

  l2.DrawLatex(x+dx,y,status.c_str());

  return;
}//end CLICdpLabel


==> CLICdpStyle/rootstyle/examples/HistoExample1.C <==
#include "../CLICdpStyle.C"

int HistoExample1()
{
  CLICdpStyle();

  TCanvas* c1 = new TCanvas("c1", "c1");

  // create the histograms such that the name and the title are relevant. The name can be set to "" i.e. empty
  TH1D*h1 = new TH1D("histo example","Some meaningful title",100,-5,5);
  // set relevant axis titles. Especially care about units
  h1->SetYTitle("Events #[]{##/unit}");
  h1->SetXTitle("parameter #[]{unit}");

  //fill in your data
  h1->FillRandom("gaus",100000);
  h1->Draw();

  c1->SaveAs("HistoExample1.pdf");

  return 0;
}


==> CLICdpStyle/rootstyle/examples/HistoExample2.C <==
#include "../CLICdpStyle.C"

int HistoExample2()
{
  CLICdpStyle();

  TCanvas*c1 = new TCanvas("c1","c1");

  // create the histograms such that the name and the title are relevant. The name can be set to "" i.e. empty
  // The title can also be put to "" if, and only if, the content of the axis labeling is clear enough
  TH1D*h1 = new TH1D("Signal","Some meaningful title",100,-5,5);
  TH1D*h2 = new TH1D("Background","Some meaningful title",100,-5,5);
  // set relevant axis titles. Especially care about units
  h1->SetYTitle("Events #[]{##/unit}");
  h1->SetXTitle("parameter #[]{unit}");
 
  //when dealing with 2 or more histograms, use colors that are separable, even in B&W: NO GREEN NOR YELLOW!
  h1->SetLineColor(kRed);
  

  // set relevant axis titles. Especially care about units
  h2->SetYTitle("Events #[]{##/unit}");
  h2->SetXTitle("parameter #[]{unit}");
  h2->SetLineColor(kBlue);

  //use different line styles for the different contribution as it helps when B&W print
  h2->SetLineStyle(2);
  


  // make the hitogram line visible: remember that people will print mostly in B&W, so make the line size 2
  //h1->SetLineWidth(2);
  TF1*g1 = new TF1("g1","gaus",-5,5);
  g1->SetParameter(0,10000);
  g1->SetParameter(1,-1);
  g1->SetParameter(2,1);
  TF1*g2 = new TF1("g2","gaus",-5,5);
  g2->SetParameter(0,10000);
  g2->SetParameter(1,1);
  g2->SetParameter(2,1);
  //fill in you data
  h1->FillRandom("g1",100000);
  h2->FillRandom("g2",100000);


  h1->Draw();
  //second histogram's stat box must also appear if a comparison is to be made: use sames instead of same.
  h2->Draw("sames");

  //Also useful to have a legend, because in picture caption, when written "signal in red and background in blue" 
  // but document is in B&W, there is no way to know which is which. Using Methods defined in CLICdpStyle.C or 
  //rootalias.C (Thanks Angela) 
  Draw2Legend(h1, h2, "Signal", "Background");

  //Make nice stat boxes that reflect the histo contents
  //  Draw2StatsBoxes(h1, h2);


  c1->Update();
  //show to screen modified version of canvas 
  c1->Modified();
  
  c1->SaveAs("HistoExample2.pdf");

  return 0;
  
}


==> CLICdpStyle/rootstyle/examples/test_style.C <==
#include "TROOT.h"
#include "TLorentzVector.h"
#include <TPad.h>
#include <TString.h>
#include <TCanvas.h>
#include <TAxis.h>
#include <TH1F.h>
#include <TLatex.h>
#include <TFile.h>
#include <TF1.h>
#include <TLegend.h>
#include <math.h> 
#include <vector>
#include <fstream>
#include <string>

#include "../CLICdpStyle.C" //include the path to your file

#include<iostream>
using namespace std;




void test_style(){

  CLICdpStyle();
  

  TCanvas* ct1 = new TCanvas("ct1","Test Plot");

  TLegend *leg = new TLegend();
  leg = new TLegend(0.68, 0.78, 0.85, 0.88);
  leg->SetTextSize(0.04);
 
 
  int nbins = 50; 
  TH1D* h_1 = new TH1D("h_1","h_1", nbins, -10., 8.);
  h_1->FillRandom("gaus",500);
  h_1->SetLineColor(color1);
  h_1->GetXaxis()->SetTitle("x title");
  h_1->GetYaxis()->SetTitle("y title");
  h_1->DrawCopy("hist");

  leg->AddEntry(h_1,"hist 1","l");

  ct1->Update();

  TH1D* h_2 = new TH1D("h_2","h_2", nbins, -10., 8.);
  h_2->FillRandom("gaus",500);

  int shift = 15;
  for (int i=1; i<=nbins; i++) {
    h_2->SetBinContent(i,h_2->GetBinContent(i+shift));
    h_2->Scale(0.99);
  }
  h_2->SetLineColor(color2);
  h_2->DrawCopy("histsame");

  leg->AddEntry(h_2,"hist 2","l");

  TH1D* h_3 = new TH1D("h_3","h_3", nbins, -10., 8.);
  h_3->FillRandom("gaus",500);

  shift = 11;
  for (int i=1; i<=nbins; i++) {
    h_3->SetBinContent(i,h_3->GetBinContent(i+shift));
    h_3->Scale(0.99);
  }
  h_3->SetLineColor(color3);
  h_3->DrawCopy("histsame");

  leg->AddEntry(h_3,"hist 3","l");

  TH1D* h_4 = new TH1D("h_4","h_4", nbins, -10., 8.);
  h_4->FillRandom("gaus",500);

  shift = 7;
  for (int i=1; i<=nbins; i++) {
    h_4->SetBinContent(i,h_4->GetBinContent(i+shift));
    h_4->Scale(0.995);
  }
  h_4->SetLineColor(color4);
  h_4->DrawCopy("histsame");

  leg->AddEntry(h_4,"hist 4","l");

  TH1D* h_5 = new TH1D("h_5","h_5", nbins, -10., 8.);
  h_5->FillRandom("gaus",500);

  shift = 3;
  for (int i=1; i<=nbins; i++) {
    h_5->SetBinContent(i,h_5->GetBinContent(i+shift));
    h_5->Scale(0.998);
  }
  h_5->SetLineColor(color5);
  h_5->DrawCopy("histsame");

  leg->AddEntry(h_5,"hist 5","l");

  TH1D* h_6 = new TH1D("h_6","h_6", nbins, -10., 8.);
  h_6->FillRandom("gaus",500);

  shift = -5;
  for (int i=nbins; i>=1; i--) {
    if(i+shift>0){
      h_6->SetBinContent(i,h_6->GetBinContent(i+shift));
    }
    h_6->Scale(1.);
  }
  h_6->SetLineColor(color6);
  h_6->DrawCopy("histsame");

  leg->AddEntry(h_6,"hist 6","l");

  TH1D* h_7 = new TH1D("h_7","h_7", nbins, -10., 8.);
  h_7->FillRandom("gaus",500);

  shift = -9;
  for (int i=nbins; i>=1; i--) {
    if(i+shift>0){
       h_7->SetBinContent(i,h_7->GetBinContent(i+shift));
    }
    h_7->Scale(0.995);
  }
  h_7->SetLineColor(color7);
  h_7->DrawCopy("histsame");

  leg->AddEntry(h_7,"hist 7","l");

  TH1D* h_8 = new TH1D("h_8","h_8", nbins, -10., 8.);
  h_8->FillRandom("gaus",500);

  shift = -13;
  for (int i=nbins; i>=1; i--) {
    if(i+shift>0){
       h_8->SetBinContent(i,h_8->GetBinContent(i+shift));
    }
    h_8->Scale(0.99);
  }
  h_8->SetLineColor(color8);
  h_8->DrawCopy("histsame");

  leg->AddEntry(h_8,"hist 8","l");


  leg->Draw("same");

  CLICdpLabel("work in progress");
  //CLICdpLabel("");
  //CLICdpLabel(0.20,0.935);
  //CLICdpLabel(0.20,0.935,"preliminary");
  //CLICdpLabel(0.20,0.935,"preliminary", kRed);

  ct1->Update();

  ct1->Print("plot_test.eps");
  
}



==> CLICdpStyle/rootstyle/rootalias.C <==


//_______________________________________________
void padDraw(TPad* pad)
{
 pad->Draw();
// pad->SetGrid();
 //pad->SetLogy();
 pad->GetFrame()->SetFillColor(1);
}

//_______________________________________________
void zone21()
{
  const double e_x = 0.01    ;  // edge
  const double e_y = 0.01    ;  // edge
  const double s = 0.995     ;  // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad
  
  pad1 = new TPad("pad1","This is pad1",e_x          ,        e_y  ,0.5*s-e_x  ,    s-e_y    ,0);
  pad2 = new TPad("pad2","This is pad2",0.5*s-e_x    ,        e_y  ,    s-e_x  ,    s-e_y    ,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
}  

//_______________________________________________
void zone12()
{
  const double e_x = 0.01    ;  // edge
  const double e_y = 0.01    ;  // edge
  const double s = 0.995     ;  // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad
  
  pad1 = new TPad("pad1","This is pad1",e_x    ,  0.5*s+e_y  ,s-e_x  ,s-e_y    ,0);
  pad2 = new TPad("pad2","This is pad2",e_x    ,        e_y  ,s-e_x  ,0.5*s-e_y,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
}  

//_______________________________________________
void zone22()
{
  const double e = 0.001    ;  // edge
  const double s = 0.5     ;  // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad
  
  pad1 = new TPad("pad1","This is pad1",e    ,s+e  ,s-e  ,2*s-e,0);
  pad2 = new TPad("pad2","This is pad2",s+e  ,s+e  ,2*s-e,2*s-e,0);
  pad3 = new TPad("pad3","This is pad3",e    ,e    ,s-e  ,s-e  ,0);
  pad4 = new TPad("pad4","This is pad4",s+e  ,e    ,2*s-e,s-e  ,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
  padDraw(pad3);
  pad3->SetLeftMargin(lm);
  pad3->SetRightMargin(rm);
  pad3->SetBottomMargin(bm);
  padDraw(pad4);
  pad4->SetLeftMargin(lm);
  pad4->SetRightMargin(rm);
  pad4->SetBottomMargin(bm);
}  

//_______________________________________________
void zone32()
{
  const double e = 0.001    ;  // edge
  const double s1 = 0.333333; // length
  const double s2 = 0.5;      // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad

  pad1 = new TPad("pad1","This is pad1",e    ,2*s1+e,s2-e  ,3*s1-e,0);
  pad2 = new TPad("pad2","This is pad2",s2+e ,2*s1+e,2*s2-e,3*s1-e,0);
  pad3 = new TPad("pad3","This is pad3",e    ,s1+e  ,s2-e  ,2*s1-e,0);
  pad4 = new TPad("pad4","This is pad4",s2+e ,s1+e  ,2*s2-e,2*s1-e,0);
  pad5 = new TPad("pad5","This is pad5",e    ,e     ,s2-e  ,s1-e  ,0);
  pad6 = new TPad("pad6","This is pad6",s2+e ,e     ,2*s2-e,s1-e  ,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
  padDraw(pad3);
  pad3->SetLeftMargin(lm);
  pad3->SetRightMargin(rm);
  pad3->SetBottomMargin(bm);
  padDraw(pad4);
  pad4->SetLeftMargin(lm);
  pad4->SetRightMargin(rm);
  pad4->SetBottomMargin(bm);
  padDraw(pad5);
  pad5->SetLeftMargin(lm);
  pad5->SetRightMargin(rm);
  pad5->SetBottomMargin(bm);
  padDraw(pad6);
  pad6->SetLeftMargin(lm);
  pad6->SetRightMargin(rm);
  pad6->SetBottomMargin(bm);
}

//_______________________________________________
void zone33()
{
  const double e = 0.001    ; // edge
  const double s = 0.333333; // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad

  pad1 = new TPad("pad1","This is pad1",e    ,2*s+e,s-e  ,3*s-e,0);
  pad2 = new TPad("pad2","This is pad2",s+e  ,2*s+e,2*s-e,3*s-e,0);
  pad3 = new TPad("pad3","This is pad3",2*s+e,2*s+e,3*s-e,3*s-e,0);
  pad4 = new TPad("pad4","This is pad4",e    ,s+e  ,s-e  ,2*s-e,0);
  pad5 = new TPad("pad5","This is pad5",s+e  ,s+e  ,2*s-e,2*s-e,0);
  pad6 = new TPad("pad6","This is pad6",2*s+e,s+e  ,3*s-e,2*s-e,0);
  pad7 = new TPad("pad7","This is pad7",e    ,e    ,s-e  ,s-e  ,0);
  pad8 = new TPad("pad8","This is pad8",s+e  ,e    ,2*s-e,s-e  ,0);
  pad9 = new TPad("pad9","This is pad9",2*s+e,e    ,3*s-e,s-e  ,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
  padDraw(pad3);
  pad3->SetLeftMargin(lm);
  pad3->SetRightMargin(rm);
  pad3->SetBottomMargin(bm);
  padDraw(pad4);
  pad4->SetLeftMargin(lm);
  pad4->SetRightMargin(rm);
  pad4->SetBottomMargin(bm);
  padDraw(pad5);
  pad5->SetLeftMargin(lm);
  pad5->SetRightMargin(rm);
  pad5->SetBottomMargin(bm);
  padDraw(pad6);
  pad6->SetLeftMargin(lm);
  pad6->SetRightMargin(rm);
  pad6->SetBottomMargin(bm);
  padDraw(pad7);
  pad7->SetLeftMargin(lm);
  pad7->SetRightMargin(rm);
  pad7->SetBottomMargin(bm);
  padDraw(pad8);
  pad8->SetLeftMargin(lm);
  pad8->SetRightMargin(rm);
  pad8->SetBottomMargin(bm);
  padDraw(pad9);
  pad9->SetLeftMargin(lm);
  pad9->SetRightMargin(rm);
  pad9->SetBottomMargin(bm);
}

//_______________________________________________
void logy_zone22()
  {      
  pad1->SetLogy();
  pad2->SetLogy();
  pad3->SetLogy();
  pad4->SetLogy();
  }

//_______________________________________________
void logy_zone32()
  {      
  pad1->SetLogy();
  pad2->SetLogy();
  pad3->SetLogy();
  pad4->SetLogy();
  pad5->SetLogy();
  pad6->SetLogy();
  }

//_______________________________________________
void logy_zone33()
  {      
  pad1->SetLogy();
  pad2->SetLogy();
  pad3->SetLogy();
  pad4->SetLogy();
  pad5->SetLogy();
  pad6->SetLogy();
  pad7->SetLogy();
  pad8->SetLogy();
  pad9->SetLogy();
  }

//_______________________________________________
void ls(char *path=0)
{
 char s[256] = "ls ";
 if (path) strcat(s,path);
 gSystem->Exec(s);
}

//_______________________________________________
void dir(char *path=0)
{
 char s[256] = "ls -alt ";
 if (path) strcat(s,path);
 gSystem->Exec(s);
}

//_______________________________________________
void pwd()
{
   printf("%s\n",gSystem->WorkingDirectory());
}

//_______________________________________________
void up()
{
 gSystem->ChangeDirectory(".."); 
 pwd();
}

//_______________________________________________
void home()
{
  gSystem->ChangeDirectory(gSystem->HomeDirectory());
  pwd();
}

//_______________________________________________
void cd(char *path=0)
{
 if (path)
   gSystem->ChangeDirectory(path);
 pwd();
}

//_______________________________________________
void bexec(char *macro)
{
  if (gROOT->IsBatch()) printf("Processing benchmark: %s\n",macro);
  TPaveText *summary = (TPaveText*)bench->GetPrimitive("TPave");
  TText *tmacro = summary->GetLineWith(macro);
  if (tmacro) tmacro->SetTextColor(4);
  bench->Modified(); bench->Update();
  
  gROOT->Macro(macro);
  
  TPaveText *summary2 = (TPaveText*)bench->GetPrimitive("TPave");
  TText *tmacro2 = summary2->GetLineWith(macro);
  if (tmacro2) tmacro2->SetTextColor(2);
  bench->Modified(); bench->Update();
}
//__________________________________________________________________
void wait()
{
  char *l;
  l = (char*) calloc (5,sizeof(char));
  printf("Hit any case to continue OR \"q\" to quit: ");
  gets(l);
  if(strcmp(l,"q")==0) exit(0);
  free(l);
}
//__________________________________________________________________
void toto(char *ficname)
{
  toto = new TFile(ficname,"read");
  toto->cd();
  toto->ls();
}
//__________________________________________________________________
// Function    : 2tree()
// Description : Cree 2 fichiers d'identificateur f1 et f2
//               Cree 2 pointeurs sur tree T1 T2
// Modif       : 11/07/00
// ________________________________________________________________
void deuxtree(char *fname1,char *Tname1,char *fname2,char *Tname2)
{
  gROOT->Reset();
  cout <<"Cette fonction : * Cree 2 pointeurs sur fichiers f1 et f2 \n";
  cout <<"                 * Cree 2 pointeurs sur tree T1 T2 \n";
  f1 = new TFile(fname1,"read");
  T1 = new TTree();
  T1 = (TTree*) f1->Get(Tname1);
  T1->SetMarkerStyle(26);
  
  f2 = new TFile(fname2,"read");
  T2 = new TTree;
  T2 = (TTree*) f1->Get(Tname1);
  T2->SetMarkerStyle(26);

  gROOT->cd();
}


==> CLICdpStyle/rootstyle/rootlogon.C <==
//#include "${HOME}/CLICdpStyle.C"
#include "CLICdpStyle.C"

void rootlogon()
{
  //gROOT->ProcessLine(".L ${HOME}/CLICdpStyle.C");
 CLICdpStyle();
}


==> CLICdpTemplate/build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber
bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done

==> CLICdpTemplate/createNewCLICdpNote.sh <==
#!/bin/bash

##
# Utility script for creating a new CLICdp note directory from the template
# Christian Grefe (christian.grefe@cern.ch)
##

show_usage() {
  echo "Usage:"
  echo "    createNewCLICdpNote.sh [-h] [-p path] name"
  echo "Options:"
  echo "  -h  --help    Shows this help"
  echo "  -p  --path    Sets the base path for the new directory"
  echo "Creates a new note directory of the given name at the given path (default is ../)."
}

# defaults
noteName=""
basePath=..

# The files in copyList will be copied to the node directory
copyList="build.sh"

# The contents of the following directories will be copied.
# The directories themselves are created in the note directory
copyDirList="bibliography"

# Empty dirs will be created in the note directory for the items in this list
copyEmptyDirList="figures include"

# The files of types listed under linkList will be soflinked, so 
# that there is a unique copy of these contents on the system. Thus any
# updates of these contents need be done only once for all future work.
linkList="*.sty"

# The contents of the following directories will be soflinked 
# for the same reason as above.
# The directories themselves are created in the note directory, so 
# additional content specific to the new note can be added.
linkDirList="logos"

# name of the template file
templateName=CLICdp_template.tex

# treat command line options
if [ $# -eq 0 ]; then
  show_usage
  return
fi
while test $# -gt 0; do
  arg=${1//[[:space:]]}
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    show_usage
    return
  elif [ $arg = "-p" ] || [ $arg = "--path" ]; then
    shift
    basePath=$1
  else
    noteName=$arg
  fi
  shift
done
if [ -z $noteName ]; then
  show_usage
  return
fi

notePath=${basePath%%/}/$noteName

# check if the target directory already exists
if [ -d $notePath ]; then
  echo "ERROR: $notePath already exists!"
  return
fi

# create the new note directory
mkdir -p $notePath

# check if the target directory has been properly created
if [ ! -d $notePath ]; then
  echo "ERROR: could not create $notePath!"
  return
fi

# Copy all required objects
for object in $copyList; do
  cp -r $object $notePath/
done

# Copy contents of directories
for dir in $copyDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    cp -r $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# Copy empty directories
for dir in $copyEmptyDirList; do
  mkdir $notePath/$dir
done

# Link objects for which global updates are desired
for object in $linkList; do
  ln -sf $(pwd)/$object $notePath/$object
done

# Link contents of directories for which global updates are desired
for dir in $linkDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    ln -sf $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# copy the actual template, change title and remove example content
sed -e 's#^\\title{.*}#\\title{'$noteName'}#;/\\input{.*tex}/d' $templateName > $notePath/$noteName.tex

echo "Created new CLICdp note directory $notePath"


==> HZZ_LCWS21_proc (6)/CLICdpStyle/rootstyle/CLICdpStyle.C <==
#include "TROOT.h"
#include "TStyle.h"
#include "TPad.h"
#include "TLatex.h"
#include "TH1.h"
#include "TLegend.h"
#include "TLegendEntry.h"
#include "TPaveStats.h"
#include "TGraph.h"
#include "TObject.h"

#include<iostream>


Color_t color1 = kBlack;
Color_t color2 = kRed-7;
Color_t color3 = kBlue;
Color_t color4 = kGreen+2;
Color_t color5 = kCyan+1;
Color_t color6 = kRed+2;
Color_t color7 = kOrange;
Color_t color8 = kViolet+2;


void CLICdpLabel(std::string status);
void CLICdpLabel(Double_t x=0.20, Double_t y=0.86, std::string status="work in progress", Color_t color=kBlack);

void CLICdpStyle()
{
  gROOT->SetStyle("Plain"); /*Default white background for all plots*/

  TStyle *clicdpStyle = gROOT->GetStyle("Plain");

  /* set bkg color of all to kWhite: white, but not 0*/
  clicdpStyle->SetCanvasColor(kWhite);
  clicdpStyle->SetFrameFillColor(kWhite);
  clicdpStyle->SetStatColor(kWhite);
  clicdpStyle->SetPadColor(kWhite);
  clicdpStyle->SetFillColor(10);
  clicdpStyle->SetTitleFillColor(kWhite);
  
  
   /* SetPaperSize wants width & height in cm: A4 is 20,26 & US is 20,24*/
   clicdpStyle->SetPaperSize(20, 26); 
   /* No yellow border around histogram*/
   clicdpStyle->SetDrawBorder(0);
   /* remove border of canvas*/
   clicdpStyle->SetCanvasBorderMode(0);
   /* remove border of pads*/
   clicdpStyle->SetPadBorderMode(0);
   clicdpStyle->SetFrameBorderMode(0);
   clicdpStyle->SetLegendBorderSize(0);
  
   /* default text size*/
   clicdpStyle->SetTextSize(0.05);
   clicdpStyle->SetTitleSize(0.07,"xyz");
   clicdpStyle->SetLabelSize(0.06,"xyz");
   /* title offset: distance between given text and axis, here x,y,z*/
   clicdpStyle->SetLabelOffset(0.015,"xyz");
   clicdpStyle->SetTitleOffset(1.2,"yz"); //equivalent to: clicdpStyle->SetTitleYOffset(1.2);
   clicdpStyle->SetTitleOffset(1.0,"x");



   /* Use visible font for all text*/
   int font = 42; 
   clicdpStyle->SetTitleFont(font);
   clicdpStyle->SetTitleFontSize(0.06);
   clicdpStyle->SetStatFont(font);
   clicdpStyle->SetStatFontSize(0.07);
   clicdpStyle->SetTextFont(font);
   clicdpStyle->SetLabelFont(font,"xyz");
   clicdpStyle->SetTitleFont(font,"xyz");
   clicdpStyle->SetTitleBorderSize(0);
   clicdpStyle->SetStatBorderSize(1);
   //clicdpStyle->SetLegendFont(font);

   /* big marker points*/
   clicdpStyle->SetMarkerStyle(1);
   clicdpStyle->SetLineWidth(2);  
   clicdpStyle->SetMarkerSize(1.2);
   /*set palette in 2d histogram to nice and colorful one*/
   clicdpStyle->SetPalette(1,0); 

   /*No title for histograms*/
   clicdpStyle->SetOptTitle(0);
   /* show the errors on the stat box */
   clicdpStyle->SetOptStat(0); 
   /* show errors on fitted parameters*/
   clicdpStyle->SetOptFit(0); 
   /* number of decimals used for errors*/
   clicdpStyle->SetEndErrorSize(5);   

   /* set line width to 2 by default so that histograms are visible when printed small
      idea: emphasize the data, not the frame around*/
   clicdpStyle->SetHistLineWidth(2);
   clicdpStyle->SetFrameLineWidth(2);
   clicdpStyle->SetFuncWidth(2);
   clicdpStyle->SetHistLineColor(kBlack);
   clicdpStyle->SetFuncColor(kRed);
   clicdpStyle->SetLabelColor(kBlack,"xyz");

   //set the margins
   clicdpStyle->SetPadBottomMargin(0.18);
   clicdpStyle->SetPadTopMargin(0.08);
   clicdpStyle->SetPadRightMargin(0.08);
   clicdpStyle->SetPadLeftMargin(0.17);
   
   //set the number of divisions to show
   clicdpStyle->SetNdivisions(506, "xy");
   
   //turn off xy grids
   clicdpStyle->SetPadGridX(0);
   clicdpStyle->SetPadGridY(0);
   
   //set the tick mark style
   clicdpStyle->SetPadTickX(1);
   clicdpStyle->SetPadTickY(1);

   clicdpStyle->SetCanvasDefW(800);
   clicdpStyle->SetCanvasDefH(700);

   gROOT->ForceStyle();
}

/***********************************************************************/
/*                                                                     */
/*       draw legend for 2 histos on the same plot                     */
/*                                                                     */
/***********************************************************************/
void Draw2Legend(TH1 *histo1, 
                 TH1 *histo2,
                 const Char_t *label1, 
                 const Char_t *label2,
                 const Char_t *header="")
{

  Float_t max1 = histo1->GetMaximum();
  Float_t max2 = histo2->GetMaximum();
  if (max1 >= max2) histo1->SetMaximum(max1 * 1.3);
  else histo1->SetMaximum(max2 * 1.3);

  TLegend *legend = new TLegend(0.1436782,0.8072034,0.6408046,0.9851695,NULL,"brNDC");
  legend->SetTextAlign(22);
  legend->SetTextSize(0.1);
  legend->SetTextSize(0.06);
  legend->SetTextFont(42);
  
  TLegendEntry* entry1 = legend->AddEntry(histo1,label1,"LPF");  
  entry1->SetTextColor(histo1->GetLineColor());
  
  TLegendEntry* entry2 = legend->AddEntry(histo2,label2,"LPF");
  entry2->SetTextColor(histo2->GetLineColor());

  if (std::string(header) != "") legend->SetHeader(header); 

  legend->SetFillColor(kWhite); 
  legend->Draw();

  gPad->Update();
}

/***********************************************************************/
/*                                                                     */
/*       draw legend for 7 histos on the same plot                     */
/*                                                                     */
/***********************************************************************/
void Draw7Legend(TGraph *histo1, 
                 TGraph *histo2,
                 TGraph *histo3,
                 TGraph *histo4,
                 TGraph *histo5,
                 TGraph *histo6,
                 TGraph *histo7,
		 const Char_t *label1, 
                 const Char_t *label2,
		 const Char_t *label3, 
                 const Char_t *label4,
		 const Char_t *label5, 
                 const Char_t *label6,
		 const Char_t *label7, 
                 const Char_t *header="")
{

  TLegend *legend = new TLegend(0.006231824,0.3648567,0.8683008,0.9190962,NULL,"brNDC");
  legend->SetTextAlign(12);
  legend->SetTextSize(0.1);
  legend->SetTextSize(0.1);
  legend->SetTextFont(42);
  
  TLegendEntry* entry1 = legend->AddEntry(histo1,label1,"L");  
  entry1->SetTextColor(histo1->GetLineColor());
  
  TLegendEntry* entry2 = legend->AddEntry(histo2,label2,"L");
  entry2->SetTextColor(histo2->GetLineColor());

  TLegendEntry* entry3 = legend->AddEntry(histo3,label3,"L");
  entry3->SetTextColor(histo3->GetLineColor());

  TLegendEntry* entry4 = legend->AddEntry(histo4,label4,"L");
  entry4->SetTextColor(histo4->GetLineColor());

  TLegendEntry* entry5 = legend->AddEntry(histo5,label5,"L");
  entry5->SetTextColor(histo5->GetLineColor());

  TLegendEntry* entry6 = legend->AddEntry(histo6,label6,"L");
  entry6->SetTextColor(histo6->GetLineColor());

  TLegendEntry* entry7 = legend->AddEntry(histo7,label7,"L");
  entry7->SetTextColor(histo7->GetLineColor());

  if (std::string(header) != "") legend->SetHeader(header); 

  legend->SetFillColor(kWhite); 
  legend->Draw();

  gPad->Update();
}

/***********************************************************************/
/*                                                                     */
/*       draw statistics boxes for 2 histos                            */
/*       (needs h2->Draw("sames"))                                     */
/*                                                                     */
/***********************************************************************/
bool Draw2StatsBoxes(TH1 *histo1, TH1 *histo2)
{
  /*Get the stats box and set the right colors*/
  TPaveStats *statsh1 = (TPaveStats*)histo1->GetListOfFunctions()->FindObject("stats");
  if (statsh1 == NULL)
    {
      std::cout<<"\n Could not find statistics box for histo " << histo1->GetName()<<std::endl;
      return false;
    }
  statsh1->SetLineColor(histo1->GetLineColor());
  statsh1->SetTextColor(histo1->GetLineColor());
  statsh1->SetX1NDC(0.72);
  statsh1->SetY1NDC(0.68);
  statsh1->SetX2NDC(0.92);
  statsh1->SetY2NDC(0.92);

  TPaveStats *statsh2 = (TPaveStats*)histo2->GetListOfFunctions()->FindObject("stats");
  if (statsh2 == NULL)
    {
      std::cout<<"\n Could not find statistics box for histo " << histo2->GetName()<<std::endl;
      std::cout<<"You need to call: histo->Draw(\"sames\")"<<std::endl;
      return false;
    }
  statsh2->SetLineColor(histo2->GetLineColor());
  statsh2->SetTextColor(histo2->GetLineColor());

  /*need to move the stats box below the previous one, as by default they are stacked*/
  statsh2->SetX1NDC(0.72);
  statsh2->SetY1NDC(0.44);
  statsh2->SetX2NDC(0.92);
  statsh2->SetY2NDC(0.67);
  statsh2->Draw();
  
  return true;
}


void CLICdpLabel(std::string status){
  CLICdpLabel(0.20,0.86,status,kBlack);
}//end CLICdpLabel



// void CLICdpLabel(Double_t x=0.20, Double_t y=0.86, std::string status="work in progress", Color_t color=kBlack){

//   TLatex l; 
//   l.SetNDC();
//   l.SetTextFont(42);
//   l.SetTextColor(color);
//   l.SetTextSize(0.05);

//   std::string label = std::string("CLICdp ");
//   l.DrawLatex(x,y,label.c_str());

//   TLatex l2; 
//   l2.SetNDC();
//   l2.SetTextFont(42);
//   l2.SetTextColor(color);
//   l2.SetTextSize(0.035);

//   double dy = l2.GetTextSize()+0.005;

//   l2.DrawLatex(x,y-dy,status.c_str());

//   return;
// }//end CLICdpLabel


void CLICdpLabel(Double_t x, Double_t y, std::string status, Color_t color){

  TLatex l; 
  l.SetNDC();
  l.SetTextFont(42);
  l.SetTextColor(color);
  l.SetTextSize(0.05);

  std::string label = std::string("CLICdp ");
  l.DrawLatex(x,y,label.c_str());

  TLatex l2; 
  l2.SetNDC();
  l2.SetTextFont(42);
  l2.SetTextColor(color);
  l2.SetTextSize(0.035);

  //double dx = l2.GetTextSize()+0.005;
  double dx = 0.4*l.GetTextSize()*label.length();

  l2.DrawLatex(x+dx,y,status.c_str());

  return;
}//end CLICdpLabel


==> HZZ_LCWS21_proc (6)/CLICdpStyle/rootstyle/examples/HistoExample1.C <==
#include "../CLICdpStyle.C"

int HistoExample1()
{
  CLICdpStyle();

  TCanvas* c1 = new TCanvas("c1", "c1");

  // create the histograms such that the name and the title are relevant. The name can be set to "" i.e. empty
  TH1D*h1 = new TH1D("histo example","Some meaningful title",100,-5,5);
  // set relevant axis titles. Especially care about units
  h1->SetYTitle("Events #[]{##/unit}");
  h1->SetXTitle("parameter #[]{unit}");

  //fill in your data
  h1->FillRandom("gaus",100000);
  h1->Draw();

  c1->SaveAs("HistoExample1.pdf");

  return 0;
}


==> HZZ_LCWS21_proc (6)/CLICdpStyle/rootstyle/examples/HistoExample2.C <==
#include "../CLICdpStyle.C"

int HistoExample2()
{
  CLICdpStyle();

  TCanvas*c1 = new TCanvas("c1","c1");

  // create the histograms such that the name and the title are relevant. The name can be set to "" i.e. empty
  // The title can also be put to "" if, and only if, the content of the axis labeling is clear enough
  TH1D*h1 = new TH1D("Signal","Some meaningful title",100,-5,5);
  TH1D*h2 = new TH1D("Background","Some meaningful title",100,-5,5);
  // set relevant axis titles. Especially care about units
  h1->SetYTitle("Events #[]{##/unit}");
  h1->SetXTitle("parameter #[]{unit}");
 
  //when dealing with 2 or more histograms, use colors that are separable, even in B&W: NO GREEN NOR YELLOW!
  h1->SetLineColor(kRed);
  

  // set relevant axis titles. Especially care about units
  h2->SetYTitle("Events #[]{##/unit}");
  h2->SetXTitle("parameter #[]{unit}");
  h2->SetLineColor(kBlue);

  //use different line styles for the different contribution as it helps when B&W print
  h2->SetLineStyle(2);
  


  // make the hitogram line visible: remember that people will print mostly in B&W, so make the line size 2
  //h1->SetLineWidth(2);
  TF1*g1 = new TF1("g1","gaus",-5,5);
  g1->SetParameter(0,10000);
  g1->SetParameter(1,-1);
  g1->SetParameter(2,1);
  TF1*g2 = new TF1("g2","gaus",-5,5);
  g2->SetParameter(0,10000);
  g2->SetParameter(1,1);
  g2->SetParameter(2,1);
  //fill in you data
  h1->FillRandom("g1",100000);
  h2->FillRandom("g2",100000);


  h1->Draw();
  //second histogram's stat box must also appear if a comparison is to be made: use sames instead of same.
  h2->Draw("sames");

  //Also useful to have a legend, because in picture caption, when written "signal in red and background in blue" 
  // but document is in B&W, there is no way to know which is which. Using Methods defined in CLICdpStyle.C or 
  //rootalias.C (Thanks Angela) 
  Draw2Legend(h1, h2, "Signal", "Background");

  //Make nice stat boxes that reflect the histo contents
  //  Draw2StatsBoxes(h1, h2);


  c1->Update();
  //show to screen modified version of canvas 
  c1->Modified();
  
  c1->SaveAs("HistoExample2.pdf");

  return 0;
  
}


==> HZZ_LCWS21_proc (6)/CLICdpStyle/rootstyle/examples/test_style.C <==
#include "TROOT.h"
#include "TLorentzVector.h"
#include <TPad.h>
#include <TString.h>
#include <TCanvas.h>
#include <TAxis.h>
#include <TH1F.h>
#include <TLatex.h>
#include <TFile.h>
#include <TF1.h>
#include <TLegend.h>
#include <math.h> 
#include <vector>
#include <fstream>
#include <string>

#include "../CLICdpStyle.C" //include the path to your file

#include<iostream>
using namespace std;




void test_style(){

  CLICdpStyle();
  

  TCanvas* ct1 = new TCanvas("ct1","Test Plot");

  TLegend *leg = new TLegend();
  leg = new TLegend(0.68, 0.78, 0.85, 0.88);
  leg->SetTextSize(0.04);
 
 
  int nbins = 50; 
  TH1D* h_1 = new TH1D("h_1","h_1", nbins, -10., 8.);
  h_1->FillRandom("gaus",500);
  h_1->SetLineColor(color1);
  h_1->GetXaxis()->SetTitle("x title");
  h_1->GetYaxis()->SetTitle("y title");
  h_1->DrawCopy("hist");

  leg->AddEntry(h_1,"hist 1","l");

  ct1->Update();

  TH1D* h_2 = new TH1D("h_2","h_2", nbins, -10., 8.);
  h_2->FillRandom("gaus",500);

  int shift = 15;
  for (int i=1; i<=nbins; i++) {
    h_2->SetBinContent(i,h_2->GetBinContent(i+shift));
    h_2->Scale(0.99);
  }
  h_2->SetLineColor(color2);
  h_2->DrawCopy("histsame");

  leg->AddEntry(h_2,"hist 2","l");

  TH1D* h_3 = new TH1D("h_3","h_3", nbins, -10., 8.);
  h_3->FillRandom("gaus",500);

  shift = 11;
  for (int i=1; i<=nbins; i++) {
    h_3->SetBinContent(i,h_3->GetBinContent(i+shift));
    h_3->Scale(0.99);
  }
  h_3->SetLineColor(color3);
  h_3->DrawCopy("histsame");

  leg->AddEntry(h_3,"hist 3","l");

  TH1D* h_4 = new TH1D("h_4","h_4", nbins, -10., 8.);
  h_4->FillRandom("gaus",500);

  shift = 7;
  for (int i=1; i<=nbins; i++) {
    h_4->SetBinContent(i,h_4->GetBinContent(i+shift));
    h_4->Scale(0.995);
  }
  h_4->SetLineColor(color4);
  h_4->DrawCopy("histsame");

  leg->AddEntry(h_4,"hist 4","l");

  TH1D* h_5 = new TH1D("h_5","h_5", nbins, -10., 8.);
  h_5->FillRandom("gaus",500);

  shift = 3;
  for (int i=1; i<=nbins; i++) {
    h_5->SetBinContent(i,h_5->GetBinContent(i+shift));
    h_5->Scale(0.998);
  }
  h_5->SetLineColor(color5);
  h_5->DrawCopy("histsame");

  leg->AddEntry(h_5,"hist 5","l");

  TH1D* h_6 = new TH1D("h_6","h_6", nbins, -10., 8.);
  h_6->FillRandom("gaus",500);

  shift = -5;
  for (int i=nbins; i>=1; i--) {
    if(i+shift>0){
      h_6->SetBinContent(i,h_6->GetBinContent(i+shift));
    }
    h_6->Scale(1.);
  }
  h_6->SetLineColor(color6);
  h_6->DrawCopy("histsame");

  leg->AddEntry(h_6,"hist 6","l");

  TH1D* h_7 = new TH1D("h_7","h_7", nbins, -10., 8.);
  h_7->FillRandom("gaus",500);

  shift = -9;
  for (int i=nbins; i>=1; i--) {
    if(i+shift>0){
       h_7->SetBinContent(i,h_7->GetBinContent(i+shift));
    }
    h_7->Scale(0.995);
  }
  h_7->SetLineColor(color7);
  h_7->DrawCopy("histsame");

  leg->AddEntry(h_7,"hist 7","l");

  TH1D* h_8 = new TH1D("h_8","h_8", nbins, -10., 8.);
  h_8->FillRandom("gaus",500);

  shift = -13;
  for (int i=nbins; i>=1; i--) {
    if(i+shift>0){
       h_8->SetBinContent(i,h_8->GetBinContent(i+shift));
    }
    h_8->Scale(0.99);
  }
  h_8->SetLineColor(color8);
  h_8->DrawCopy("histsame");

  leg->AddEntry(h_8,"hist 8","l");


  leg->Draw("same");

  CLICdpLabel("work in progress");
  //CLICdpLabel("");
  //CLICdpLabel(0.20,0.935);
  //CLICdpLabel(0.20,0.935,"preliminary");
  //CLICdpLabel(0.20,0.935,"preliminary", kRed);

  ct1->Update();

  ct1->Print("plot_test.eps");
  
}



==> HZZ_LCWS21_proc (6)/CLICdpStyle/rootstyle/rootalias.C <==


//_______________________________________________
void padDraw(TPad* pad)
{
 pad->Draw();
// pad->SetGrid();
 //pad->SetLogy();
 pad->GetFrame()->SetFillColor(1);
}

//_______________________________________________
void zone21()
{
  const double e_x = 0.01    ;  // edge
  const double e_y = 0.01    ;  // edge
  const double s = 0.995     ;  // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad
  
  pad1 = new TPad("pad1","This is pad1",e_x          ,        e_y  ,0.5*s-e_x  ,    s-e_y    ,0);
  pad2 = new TPad("pad2","This is pad2",0.5*s-e_x    ,        e_y  ,    s-e_x  ,    s-e_y    ,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
}  

//_______________________________________________
void zone12()
{
  const double e_x = 0.01    ;  // edge
  const double e_y = 0.01    ;  // edge
  const double s = 0.995     ;  // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad
  
  pad1 = new TPad("pad1","This is pad1",e_x    ,  0.5*s+e_y  ,s-e_x  ,s-e_y    ,0);
  pad2 = new TPad("pad2","This is pad2",e_x    ,        e_y  ,s-e_x  ,0.5*s-e_y,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
}  

//_______________________________________________
void zone22()
{
  const double e = 0.001    ;  // edge
  const double s = 0.5     ;  // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad
  
  pad1 = new TPad("pad1","This is pad1",e    ,s+e  ,s-e  ,2*s-e,0);
  pad2 = new TPad("pad2","This is pad2",s+e  ,s+e  ,2*s-e,2*s-e,0);
  pad3 = new TPad("pad3","This is pad3",e    ,e    ,s-e  ,s-e  ,0);
  pad4 = new TPad("pad4","This is pad4",s+e  ,e    ,2*s-e,s-e  ,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
  padDraw(pad3);
  pad3->SetLeftMargin(lm);
  pad3->SetRightMargin(rm);
  pad3->SetBottomMargin(bm);
  padDraw(pad4);
  pad4->SetLeftMargin(lm);
  pad4->SetRightMargin(rm);
  pad4->SetBottomMargin(bm);
}  

//_______________________________________________
void zone32()
{
  const double e = 0.001    ;  // edge
  const double s1 = 0.333333; // length
  const double s2 = 0.5;      // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad

  pad1 = new TPad("pad1","This is pad1",e    ,2*s1+e,s2-e  ,3*s1-e,0);
  pad2 = new TPad("pad2","This is pad2",s2+e ,2*s1+e,2*s2-e,3*s1-e,0);
  pad3 = new TPad("pad3","This is pad3",e    ,s1+e  ,s2-e  ,2*s1-e,0);
  pad4 = new TPad("pad4","This is pad4",s2+e ,s1+e  ,2*s2-e,2*s1-e,0);
  pad5 = new TPad("pad5","This is pad5",e    ,e     ,s2-e  ,s1-e  ,0);
  pad6 = new TPad("pad6","This is pad6",s2+e ,e     ,2*s2-e,s1-e  ,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
  padDraw(pad3);
  pad3->SetLeftMargin(lm);
  pad3->SetRightMargin(rm);
  pad3->SetBottomMargin(bm);
  padDraw(pad4);
  pad4->SetLeftMargin(lm);
  pad4->SetRightMargin(rm);
  pad4->SetBottomMargin(bm);
  padDraw(pad5);
  pad5->SetLeftMargin(lm);
  pad5->SetRightMargin(rm);
  pad5->SetBottomMargin(bm);
  padDraw(pad6);
  pad6->SetLeftMargin(lm);
  pad6->SetRightMargin(rm);
  pad6->SetBottomMargin(bm);
}

//_______________________________________________
void zone33()
{
  const double e = 0.001    ; // edge
  const double s = 0.333333; // length
  const double lm= 0.22;      // Left   Margin of pad
  const double bm= 0.22;      // Bottom Margin of pad
  const double rm= 0.05;      // Right  Margin of pad

  pad1 = new TPad("pad1","This is pad1",e    ,2*s+e,s-e  ,3*s-e,0);
  pad2 = new TPad("pad2","This is pad2",s+e  ,2*s+e,2*s-e,3*s-e,0);
  pad3 = new TPad("pad3","This is pad3",2*s+e,2*s+e,3*s-e,3*s-e,0);
  pad4 = new TPad("pad4","This is pad4",e    ,s+e  ,s-e  ,2*s-e,0);
  pad5 = new TPad("pad5","This is pad5",s+e  ,s+e  ,2*s-e,2*s-e,0);
  pad6 = new TPad("pad6","This is pad6",2*s+e,s+e  ,3*s-e,2*s-e,0);
  pad7 = new TPad("pad7","This is pad7",e    ,e    ,s-e  ,s-e  ,0);
  pad8 = new TPad("pad8","This is pad8",s+e  ,e    ,2*s-e,s-e  ,0);
  pad9 = new TPad("pad9","This is pad9",2*s+e,e    ,3*s-e,s-e  ,0);
  padDraw(pad1);
  pad1->SetLeftMargin(lm);
  pad1->SetRightMargin(rm);
  pad1->SetBottomMargin(bm);
  padDraw(pad2);
  pad2->SetLeftMargin(lm);
  pad2->SetRightMargin(rm);
  pad2->SetBottomMargin(bm);
  padDraw(pad3);
  pad3->SetLeftMargin(lm);
  pad3->SetRightMargin(rm);
  pad3->SetBottomMargin(bm);
  padDraw(pad4);
  pad4->SetLeftMargin(lm);
  pad4->SetRightMargin(rm);
  pad4->SetBottomMargin(bm);
  padDraw(pad5);
  pad5->SetLeftMargin(lm);
  pad5->SetRightMargin(rm);
  pad5->SetBottomMargin(bm);
  padDraw(pad6);
  pad6->SetLeftMargin(lm);
  pad6->SetRightMargin(rm);
  pad6->SetBottomMargin(bm);
  padDraw(pad7);
  pad7->SetLeftMargin(lm);
  pad7->SetRightMargin(rm);
  pad7->SetBottomMargin(bm);
  padDraw(pad8);
  pad8->SetLeftMargin(lm);
  pad8->SetRightMargin(rm);
  pad8->SetBottomMargin(bm);
  padDraw(pad9);
  pad9->SetLeftMargin(lm);
  pad9->SetRightMargin(rm);
  pad9->SetBottomMargin(bm);
}

//_______________________________________________
void logy_zone22()
  {      
  pad1->SetLogy();
  pad2->SetLogy();
  pad3->SetLogy();
  pad4->SetLogy();
  }

//_______________________________________________
void logy_zone32()
  {      
  pad1->SetLogy();
  pad2->SetLogy();
  pad3->SetLogy();
  pad4->SetLogy();
  pad5->SetLogy();
  pad6->SetLogy();
  }

//_______________________________________________
void logy_zone33()
  {      
  pad1->SetLogy();
  pad2->SetLogy();
  pad3->SetLogy();
  pad4->SetLogy();
  pad5->SetLogy();
  pad6->SetLogy();
  pad7->SetLogy();
  pad8->SetLogy();
  pad9->SetLogy();
  }

//_______________________________________________
void ls(char *path=0)
{
 char s[256] = "ls ";
 if (path) strcat(s,path);
 gSystem->Exec(s);
}

//_______________________________________________
void dir(char *path=0)
{
 char s[256] = "ls -alt ";
 if (path) strcat(s,path);
 gSystem->Exec(s);
}

//_______________________________________________
void pwd()
{
   printf("%s\n",gSystem->WorkingDirectory());
}

//_______________________________________________
void up()
{
 gSystem->ChangeDirectory(".."); 
 pwd();
}

//_______________________________________________
void home()
{
  gSystem->ChangeDirectory(gSystem->HomeDirectory());
  pwd();
}

//_______________________________________________
void cd(char *path=0)
{
 if (path)
   gSystem->ChangeDirectory(path);
 pwd();
}

//_______________________________________________
void bexec(char *macro)
{
  if (gROOT->IsBatch()) printf("Processing benchmark: %s\n",macro);
  TPaveText *summary = (TPaveText*)bench->GetPrimitive("TPave");
  TText *tmacro = summary->GetLineWith(macro);
  if (tmacro) tmacro->SetTextColor(4);
  bench->Modified(); bench->Update();
  
  gROOT->Macro(macro);
  
  TPaveText *summary2 = (TPaveText*)bench->GetPrimitive("TPave");
  TText *tmacro2 = summary2->GetLineWith(macro);
  if (tmacro2) tmacro2->SetTextColor(2);
  bench->Modified(); bench->Update();
}
//__________________________________________________________________
void wait()
{
  char *l;
  l = (char*) calloc (5,sizeof(char));
  printf("Hit any case to continue OR \"q\" to quit: ");
  gets(l);
  if(strcmp(l,"q")==0) exit(0);
  free(l);
}
//__________________________________________________________________
void toto(char *ficname)
{
  toto = new TFile(ficname,"read");
  toto->cd();
  toto->ls();
}
//__________________________________________________________________
// Function    : 2tree()
// Description : Cree 2 fichiers d'identificateur f1 et f2
//               Cree 2 pointeurs sur tree T1 T2
// Modif       : 11/07/00
// ________________________________________________________________
void deuxtree(char *fname1,char *Tname1,char *fname2,char *Tname2)
{
  gROOT->Reset();
  cout <<"Cette fonction : * Cree 2 pointeurs sur fichiers f1 et f2 \n";
  cout <<"                 * Cree 2 pointeurs sur tree T1 T2 \n";
  f1 = new TFile(fname1,"read");
  T1 = new TTree();
  T1 = (TTree*) f1->Get(Tname1);
  T1->SetMarkerStyle(26);
  
  f2 = new TFile(fname2,"read");
  T2 = new TTree;
  T2 = (TTree*) f1->Get(Tname1);
  T2->SetMarkerStyle(26);

  gROOT->cd();
}


==> HZZ_LCWS21_proc (6)/CLICdpStyle/rootstyle/rootlogon.C <==
//#include "${HOME}/CLICdpStyle.C"
#include "CLICdpStyle.C"

void rootlogon()
{
  //gROOT->ProcessLine(".L ${HOME}/CLICdpStyle.C");
 CLICdpStyle();
}


==> HZZ_LCWS21_proc (6)/CLICdpTemplate/build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber
bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done

==> HZZ_LCWS21_proc (6)/CLICdpTemplate/createNewCLICdpNote.sh <==
#!/bin/bash

##
# Utility script for creating a new CLICdp note directory from the template
# Christian Grefe (christian.grefe@cern.ch)
##

show_usage() {
  echo "Usage:"
  echo "    createNewCLICdpNote.sh [-h] [-p path] name"
  echo "Options:"
  echo "  -h  --help    Shows this help"
  echo "  -p  --path    Sets the base path for the new directory"
  echo "Creates a new note directory of the given name at the given path (default is ../)."
}

# defaults
noteName=""
basePath=..

# The files in copyList will be copied to the node directory
copyList="build.sh"

# The contents of the following directories will be copied.
# The directories themselves are created in the note directory
copyDirList="bibliography"

# Empty dirs will be created in the note directory for the items in this list
copyEmptyDirList="figures include"

# The files of types listed under linkList will be soflinked, so 
# that there is a unique copy of these contents on the system. Thus any
# updates of these contents need be done only once for all future work.
linkList="*.sty"

# The contents of the following directories will be soflinked 
# for the same reason as above.
# The directories themselves are created in the note directory, so 
# additional content specific to the new note can be added.
linkDirList="logos"

# name of the template file
templateName=CLICdp_template.tex

# treat command line options
if [ $# -eq 0 ]; then
  show_usage
  return
fi
while test $# -gt 0; do
  arg=${1//[[:space:]]}
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    show_usage
    return
  elif [ $arg = "-p" ] || [ $arg = "--path" ]; then
    shift
    basePath=$1
  else
    noteName=$arg
  fi
  shift
done
if [ -z $noteName ]; then
  show_usage
  return
fi

notePath=${basePath%%/}/$noteName

# check if the target directory already exists
if [ -d $notePath ]; then
  echo "ERROR: $notePath already exists!"
  return
fi

# create the new note directory
mkdir -p $notePath

# check if the target directory has been properly created
if [ ! -d $notePath ]; then
  echo "ERROR: could not create $notePath!"
  return
fi

# Copy all required objects
for object in $copyList; do
  cp -r $object $notePath/
done

# Copy contents of directories
for dir in $copyDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    cp -r $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# Copy empty directories
for dir in $copyEmptyDirList; do
  mkdir $notePath/$dir
done

# Link objects for which global updates are desired
for object in $linkList; do
  ln -sf $(pwd)/$object $notePath/$object
done

# Link contents of directories for which global updates are desired
for dir in $linkDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    ln -sf $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# copy the actual template, change title and remove example content
sed -e 's#^\\title{.*}#\\title{'$noteName'}#;/\\input{.*tex}/d' $templateName > $notePath/$noteName.tex

echo "Created new CLICdp note directory $notePath"


==> HZZ_LCWS21_proc (6)/build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber
bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done

==> HZZ_LCWS21_proc (6)/createNewCLICdpNote.sh <==
#!/bin/bash

##
# Utility script for creating a new CLICdp note directory from the template
# Christian Grefe (christian.grefe@cern.ch)
##

show_usage() {
  echo "Usage:"
  echo "    createNewCLICdpNote.sh [-h] [-p path] name"
  echo "Options:"
  echo "  -h  --help    Shows this help"
  echo "  -p  --path    Sets the base path for the new directory"
  echo "Creates a new note directory of the given name at the given path (default is ../)."
}

# defaults
noteName=""
basePath=..

# The files in copyList will be copied to the node directory
copyList="build.sh"

# The contents of the following directories will be copied.
# The directories themselves are created in the note directory
copyDirList="bibliography"

# Empty dirs will be created in the note directory for the items in this list
copyEmptyDirList="figures include"

# The files of types listed under linkList will be soflinked, so 
# that there is a unique copy of these contents on the system. Thus any
# updates of these contents need be done only once for all future work.
linkList="*.sty"

# The contents of the following directories will be soflinked 
# for the same reason as above.
# The directories themselves are created in the note directory, so 
# additional content specific to the new note can be added.
linkDirList="logos"

# name of the template file
templateName=CLICdp_template.tex

# treat command line options
if [ $# -eq 0 ]; then
  show_usage
  return
fi
while test $# -gt 0; do
  arg=${1//[[:space:]]}
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    show_usage
    return
  elif [ $arg = "-p" ] || [ $arg = "--path" ]; then
    shift
    basePath=$1
  else
    noteName=$arg
  fi
  shift
done
if [ -z $noteName ]; then
  show_usage
  return
fi

notePath=${basePath%%/}/$noteName

# check if the target directory already exists
if [ -d $notePath ]; then
  echo "ERROR: $notePath already exists!"
  return
fi

# create the new note directory
mkdir -p $notePath

# check if the target directory has been properly created
if [ ! -d $notePath ]; then
  echo "ERROR: could not create $notePath!"
  return
fi

# Copy all required objects
for object in $copyList; do
  cp -r $object $notePath/
done

# Copy contents of directories
for dir in $copyDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    cp -r $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# Copy empty directories
for dir in $copyEmptyDirList; do
  mkdir $notePath/$dir
done

# Link objects for which global updates are desired
for object in $linkList; do
  ln -sf $(pwd)/$object $notePath/$object
done

# Link contents of directories for which global updates are desired
for dir in $linkDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    ln -sf $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# copy the actual template, change title and remove example content
sed -e 's#^\\title{.*}#\\title{'$noteName'}#;/\\input{.*tex}/d' $templateName > $notePath/$noteName.tex

echo "Created new CLICdp note directory $notePath"


==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber
bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done

==> createNewCLICdpNote.sh <==
#!/bin/bash

##
# Utility script for creating a new CLICdp note directory from the template
# Christian Grefe (christian.grefe@cern.ch)
##

show_usage() {
  echo "Usage:"
  echo "    createNewCLICdpNote.sh [-h] [-p path] name"
  echo "Options:"
  echo "  -h  --help    Shows this help"
  echo "  -p  --path    Sets the base path for the new directory"
  echo "Creates a new note directory of the given name at the given path (default is ../)."
}

# defaults
noteName=""
basePath=..

# The files in copyList will be copied to the node directory
copyList="build.sh"

# The contents of the following directories will be copied.
# The directories themselves are created in the note directory
copyDirList="bibliography"

# Empty dirs will be created in the note directory for the items in this list
copyEmptyDirList="figures include"

# The files of types listed under linkList will be soflinked, so 
# that there is a unique copy of these contents on the system. Thus any
# updates of these contents need be done only once for all future work.
linkList="*.sty"

# The contents of the following directories will be soflinked 
# for the same reason as above.
# The directories themselves are created in the note directory, so 
# additional content specific to the new note can be added.
linkDirList="logos"

# name of the template file
templateName=CLICdp_template.tex

# treat command line options
if [ $# -eq 0 ]; then
  show_usage
  return
fi
while test $# -gt 0; do
  arg=${1//[[:space:]]}
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    show_usage
    return
  elif [ $arg = "-p" ] || [ $arg = "--path" ]; then
    shift
    basePath=$1
  else
    noteName=$arg
  fi
  shift
done
if [ -z $noteName ]; then
  show_usage
  return
fi

notePath=${basePath%%/}/$noteName

# check if the target directory already exists
if [ -d $notePath ]; then
  echo "ERROR: $notePath already exists!"
  return
fi

# create the new note directory
mkdir -p $notePath

# check if the target directory has been properly created
if [ ! -d $notePath ]; then
  echo "ERROR: could not create $notePath!"
  return
fi

# Copy all required objects
for object in $copyList; do
  cp -r $object $notePath/
done

# Copy contents of directories
for dir in $copyDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    cp -r $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# Copy empty directories
for dir in $copyEmptyDirList; do
  mkdir $notePath/$dir
done

# Link objects for which global updates are desired
for object in $linkList; do
  ln -sf $(pwd)/$object $notePath/$object
done

# Link contents of directories for which global updates are desired
for dir in $linkDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    ln -sf $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# copy the actual template, change title and remove example content
sed -e 's#^\\title{.*}#\\title{'$noteName'}#;/\\input{.*tex}/d' $templateName > $notePath/$noteName.tex

echo "Created new CLICdp note directory $notePath"

